Cyber-Physical Risk Assessment for False Data Injection Attacks Considering Moving Target Defences

In this paper, we examine the factors that influence the success of false data injection (FDI) attacks in the context of both cyber and physical styles of reinforcement. Many works consider the FDI attack in the context of the ability to change a measurement in a static system only. However, successful attacks will require first intrusion into a system followed by construction of an attack vector that can bypass bad data detection (BDD). In this way, we develop a full service framework for FDI risk assessment. The framework considers both the costs of system intrusion via a weighted graph assessment in combination with a physical, line overload-based vulnerability assessment. We present our simulations on a IEEE 14-bus system with an overlain RTU network to model the true risk of intrusion. The cyber model considers multiple methods of entry for the FDI attack including meter intrusion, RTU intrusion and combined style attacks. Post-intrusion our physical reinforcement model analyses the required level of topology divergence to protect against a branch overload from an optimised attack vector.

==> mtdreinforcementgraphs20210414.m <==


bus = [1,2,3,4,5,6,7,8,9,10,11,12,13,14]

minresidual = [1.15892E-13	3.1118E-13	4.26471E-13	5.0892E-13	6.73127E-13	7.04149E-13	7.51645E-13	8.10706E-13	8.28807E-13	8.82257E-13	8.94269E-13	9.23706E-13	9.81049E-13	0.871012682	1.155786943	1.213906642	1.2543839	1.492964268	1.495342232	1.66913723	1.744467727	2.143463217	2.228541897	2.300826771	2.424151076	2.447018888	2.510189647	2.620242568	2.782628435	2.91271464	2.922200687	2.972620342	3.060004275	3.33810353	3.435203647	3.498228369	3.630728491	3.7673464	4.278283436	4.378311378	4.438791573	4.441110382	4.559006943	4.573451831	4.833642854	4.878902228	5.006756446	5.025766684	5.260360749	5.552228613	5.672325232	5.797725507	5.830180763	5.891694966	6.032895259	6.075715776	6.144343057	6.285442249	6.40424607	6.637651496	6.675072079	6.775243952	7.030082986	7.22849177	7.295486112	7.331197684	7.546285395	7.566967082	7.867849111	7.917529828	8.30853678	8.342876216	8.420437648	8.521155428	8.654944371	8.723637655	8.757443548	8.806679071	8.808234716	8.818106829	8.950243797	9.047180893	9.142374125	9.383009064	9.608719763	9.696603167	9.697465382	10.01005999	10.02248283	10.07122822	10.07978233	10.17012516	10.51602323	10.53043907	10.62880539	10.79341432	10.98232211	11.05117253	11.08468533	11.33520651	11.41347489	11.48447889	11.58885578	11.67657386	11.96489619	11.97360927	11.97446463	12.13694844	12.25494766	12.3786764	12.48246973	12.60010958	12.95530342	12.97432785	13.1302845	13.13510035	13.14020723	13.15190193	13.17936077	13.27521313	13.56815643	13.8659081	14.01572181	14.17297822	14.2119928	14.28472035	14.28634758	14.44512543	14.48604253	14.54188456	14.89678698	14.96923908	14.96923909	15.071997	15.13248149	15.23497436	15.26191449	15.7574286	15.77825974	15.97218884	16.09718813	16.19254336	16.24838659	16.46194422	16.46194426	16.46819864	16.58041649	16.66014004	16.87345781	16.92256107	17.06063041	17.25235005	17.28472559	17.37716609	17.54233753	17.64026013	17.77574685	17.95364548	17.95364553	18.08032601	18.42917392	18.78765791	18.85216102	19.1710408	19.23130105	19.44428499	19.44428499	19.47606441	19.80733629	20.10739893	20.3691665	20.37487574	20.68937119	20.93365492	20.93380538	21.10009333	21.29767783	21.35371576	21.51155136	21.558505	22.19550818	22.28845439	22.42214344	22.42214948	22.52656989	22.54665468	22.91299357	23.32440467	23.62448918	23.68926103	23.8910164	23.9091107	23.90926107	23.96862243	24.01608739	24.187241	25.17078323	25.21841658	25.23544119	25.28703265	25.3950839	25.39508392	25.52523378	25.67397556	25.70145155	26.06574381	26.39977644	26.63984086	26.87955634	26.87956244	27.70275924	27.70700716	27.88294265	27.92421537	28.09637479	28.3626354	28.36264148	28.47251376	28.88024401	29.54078459	29.72357524	29.76283463	29.84426032	29.84426034	29.85719177	30.52030888	30.97258082	31.22618437	31.33267107	31.58176331	31.72361344	31.98865215	33.13057489	33.38157994	33.7072327	33.75731794	33.96221051	34.09738602	35.16219223	35.67436303	35.713934	36.15444223	36.18356333	36.6805646	36.92382803	37.6250546	38.24737857	38.27031965	38.52433884	38.6667955	39.38102529	39.55933248	40.28905366	40.80028311	40.86721615	41.47722694	42.06370722	42.30873057	43.18336575	43.3033868	44.30666814	44.72841115	45.47307045	45.78024058	47.37506159	47.73660211	48.23101371	49.97422204	50.00358197	50.65538371	52.61391575	53.05412864	55.20598849]
cumcostmtd = [0	0	0	0	0	0	0	0	0	0	0	0	0	2	3	6	10	15	17	21	25	27	30	32	38	42	50	56	58	62	64	74	78	86	89	97	106	118	122	132	147	153	157	163	175	183	195	211	223	227	232	240	244	264	279	287	301	321	327	336	352	358	374	392	404	429	453	463	470	488	494	514	535	543	555	561	591	611	639	651	659	671	711	735	759	775	797	821	830	862	888	923	937	973	983	1010	1025	1033	1043	1079	1118	1134	1142	1170	1190	1206	1236	1247	1289	1317	1329	1369	1414	1446	1464	1509	1527	1560	1572	1602	1612	1656	1704	1736	1749	1773	1793	1803	1817	1853	1904	1924	1974	2008	2056	2070	2091	2143	2197	2233	2273	2285	2300	2322	2377	2393	2421	2478	2516	2572	2596	2612	2624	2648	2708	2752	2792	2816	2876	2936	2954	2968	3000	3048	3112	3177	3203	3230	3258	3272	3292	3360	3412	3440	3510	3546	3563	3579	3651	3681	3737	3759	3789	3864	3896	3914	3930	3970	4003	4063	4081	4161	4193	4212	4288	4312	4376	4412	4432	4512	4546	4631	4675	4711	4729	4755	4775	4843	4879	4969	5017	5056	5096	5124	5196	5234	5329	5349	5371	5447	5489	5519	5559	5659	5711	5755	5835	5857	5881	5913	5958	6014	6062	6096	6144	6170	6194	6254	6290	6341	6393	6421	6485	6511	6549	6603	6671	6727	6757	6797	6825	6882	6954	7014	7046	7106	7136	7212	7246	7310	7390	7422	7458	7526	7560	7598	7670	7710	7746	7822	7860	7940	7980]


%scatter(cumcostmtd,minresidual,'filled')

scatter(cumcostmtd,minresidual,'filled')

ylabel('Min Residual')
xlabel('Installed MTD Capacity')
grid on

legend('Cumulative MTD Reinforcement')


